Primordial black hole formation during slow-reheating: A review

In this paper we review the possible mechanisms for the production of primordial black holes (PBHs) during a slow-reheating period {in which the energy transfer of the inflaton field to standard model particles becomes effective at slow temperatures}, offering a comprehensive examination of the theoretical foundations and conditions required for each of formation channel. In particular, we focus on post-inflationary scenarios where there are no self-resonances and the reheating epoch can be described {by the inflaton evolving in} a quadratic-like potential. In the hydrodynamical interpretation of this field during the slow-reheating epoch, the gravitational collapse of primordial fluctuations is subject to conditions on their sphericity, limits on their spin, as well as a maximum velocity dispersion. We show how to account for all conditions and show that PBHs form with different masses depending on the collapse mechanism. Finally we show, through an example, how PBH production serves to probe both the physics after primordial inflation, as well as the primordial powerspectrum at the smallest scales.

==> Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import idesolver as ids\n",
    "import scipy as sp\n",
    "import matplotlib.pyplot as plt\n",
    "from numpy import diff\n",
    "from scipy import integrate\n",
    "from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes\n",
    "from mpl_toolkits.axes_grid1.inset_locator import mark_inset\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "N = np.linspace(0,10,1000)\n",
    "plt.plot(N,N*0+10,color=\"white\")\n",
    "plt.plot(N,N*0-10,color=\"white\")\n",
    "plt.arrow(0, 0, 13, 0,\n",
    "          head_width = 0.4,\n",
    "          width = .05,\n",
    "          ec ='black')\n",
    "\n",
    "plt.text(x=0.5, y=4, s=\"End of inflation\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.text(x=1.2, y=7, s=\"$N_{end}$\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.arrow(1, 3, 0, -2,\n",
    "          head_width = 0.2,\n",
    "          width = .01,\n",
    "          ec ='red')\n",
    "\n",
    "plt.text(x=2.5, y=-13, s=\"Horizon crossing\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.text(x=3.2, y=-10, s=\"$N_{HC}(k)$\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.arrow(3, -3, 0, 2,\n",
    "          head_width = 0.2,\n",
    "          width = .01,\n",
    "          ec ='red')\n",
    "\n",
    "plt.text(x=4.5, y=4, s=\"$\\delta>1$\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.text(x=5.2, y=4, s=\"$N_{NL}(k)$\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.arrow(5, 3, 0, -2,\n",
    "          head_width = 0.2,\n",
    "          width = .01,\n",
    "          ec ='red')\n",
    "\n",
    "plt.text(x=6.5, y=-13.5, s=\"IH/PBH formation\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.text(x=7.2, y=-10, s=\"$N_{IH}(k)$\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.arrow(7, -3, 0, 2,\n",
    "          head_width = 0.2,\n",
    "          width = .01,\n",
    "          ec ='red')\n",
    "\n",
    "plt.text(x=8.5, y=4, s=\"IS/PBH formation\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.text(x=9.2, y=7, s=\"$N_{IS}(k)$\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.arrow(9, 3, 0, -2,\n",
    "          head_width = 0.2,\n",
    "          width = .01,\n",
    "          ec ='red')\n",
    "\n",
    "plt.text(x=10.5, y=-13.5, s=\"End of reheating\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.text(x=11.2, y=-10, s=\"$N_{reh}$\", rotation=90.0, fontsize=12, color='black')\n",
    "plt.arrow(11, -3, 0, 2,\n",
    "          head_width = 0.2,\n",
    "          width = .01,\n",
    "          ec ='red')\n",
    "\n",
    "plt.ylabel(\"$N$\",rotation=180)\n",
    "\n",
    "plt.plot(psi_t_1,V_t_1, \"r\", label=\"Model I\")\n",
    "plt.xlim([0,14])\n",
    "plt.tick_params(axis='x', which='both', bottom=False, \n",
    "                top=False, labelbottom=False) \n",
    "  \n",
    "plt.tick_params(axis='y', which='both', right=False, \n",
    "                left=False, labelleft=False) \n",
    "  \n",
    "for pos in ['right', 'top', 'bottom', 'left']: \n",
    "    plt.gca().spines[pos].set_visible(False) \n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "psi_t_1 = np.linspace(-5,10,100)\n",
    "y = np.linspace(0,1,100)\n",
    "y2 = np.linspace(0,0.7,100)\n",
    "y3 = np.linspace(0,0.9,100)\n",
    "#phi_t_1 = np.tanh(psi_t_1/((6.*alp)**(1./2)))\n",
    "#g_1 = (phi_t_1+A*np.sin(phi_t_1/f))\n",
    "#V_t_1 = g_1**2.\n",
    "plt.arrow(-5, 0, 5.8, 0,\n",
    "          head_width = 0.1,\n",
    "          width = .01,\n",
    "          ec ='black')\n",
    "plt.arrow(-5, 0, 0, 1.2,\n",
    "          head_width = 0.1,\n",
    "          width = .01,\n",
    "          ec ='black')\n",
    "\n",
    "V_t_1 = (psi_t_1**2/(1+psi_t_1**2))\n",
    "plt.xlim([-5.5,1])\n",
    "#plt.xlim([0,14])\n",
    "plt.ylim([-.1,1.5])\n",
    "plt.tick_params(axis='x', which='both', bottom=False, \n",
    "                top=False, labelbottom=False) \n",
    "  \n",
    "plt.tick_params(axis='y', which='both', right=False, \n",
    "                left=False, labelleft=False) \n",
    "#plt.ylabel(\"$V(\\varphi)$\",rotation=180)\n",
    "  \n",
    "plt.text(x=-5.7, y=0.6, s=r\"$V(\\varphi)$\", fontsize=12, color='black')\n",
    "plt.text(x=-3.7, y=-0.14, s=r\"$\\varphi_{\\rm CMB}$\", fontsize=12, color='black')\n",
    "plt.text(x=-1.5, y=-0.14, s=r\"$\\varphi_{\\rm end}$\", fontsize=12, color='black')\n",
    "#plt.text(x=-2.2, y=-0.14, s=r\"$\\varphi_{\\rm reh}$\", fontsize=12, color='black')\n",
    "\n",
    "plt.text(x=-0.5, y=0.45, s=r\"$Reheating$\", fontsize=10, color='black')\n",
    "plt.arrow(0, 0.4, 0, -.2,\n",
    "          head_width = 0.1,\n",
    "          width = .01,\n",
    "          ec ='purple')\n",
    "\n",
    "plt.text(x=-3.5, y=1.4, s=r\"$Slow-roll\\ inflation$\", fontsize=10, color='black')\n",
    "plt.arrow(-2.5, 1.35, -0., -.2,\n",
    "          head_width = 0.1,\n",
    "          width = .01,\n",
    "          ec ='purple')\n",
    "\n",
    "plt.arrow(-3.1, .97, .2, -.01,\n",
    "          head_width = 0.05,\n",
    "          width = .01,\n",
    "          ec ='black')\n",
    "\n",
    "\n",
    "for pos in ['right', 'top', 'bottom', 'left']: \n",
    "    plt.gca().spines[pos].set_visible(False) \n",
    "\n",
    "plt.plot(psi_t_1,V_t_1, \"r\", label=\"Model I\")\n",
    "plt.plot(y*0-3.5,y,\"b--\")\n",
    "plt.plot(y*0-1.3,y2,\"b--\")\n",
    "#plt.plot(y*0-2.,y3,\"b--\")\n",
    "plt.plot([-3.3],[.97],\"o\",markersize=11)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 179,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Index(['x', 'y'], dtype='object')"
      ]
     },
     "execution_count": 179,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "df = pd.read_csv('Linea_azul FIG 3.csv', sep=',')\n",
    "df.shape\n",
    "df.columns\n",
    "\n",
    "dg = pd.read_csv('Linea_naranja FIG 3.csv', sep=',')\n",
    "dg.shape\n",
    "dg.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(2.27*dg['x']/8.4,dg['y'],\"r--\", label = \"Newtonian approximation\")\n",
    "plt.plot(2.27*df['x']/8.4,df['y'],\"k-.\",label = \"GR relation\")\n",
    "plt.ylabel(r\"$M_{\\rm sol}~[M_{\\rm Pl}^2/m]$\")\n",
    "plt.xlabel(r\"$R_{1/2}~[m^{-1}]$\")\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

